Instability of two-dimensional Taylor-Green Vortices

For a wide class of linear Hamiltonian operators we develop a general criterion that characterizes the unstable eigenvalues as the zeros of a holomorphic function given by the determinant of a finite-dimensional matrix. We apply the latter result to prove the spectral instability of the Taylor-Green vortex in two-dimensional ideal fluids. The linearized Euler operator at this steady state possesses different invariant subspaces, within which we apply our criterion to rule out or detect instabilities. We show linear stability of odd perturbations, for which the unstable spectrum can appear only on the real axis. We exclude this possibility by applying our stability criterion. Real instabilities, instead, exist and can be detected with the same criterion if we consider suitable rescalings of the Taylor-Green vortex. In the subspace of functions even in both variables, the problem is reduced to finding a single complex root of our stability function. We successfully locate this value by combining our general criterion with a rigorous computer-assisted argument. As a consequence, we fully characterize the unstable spectrum of the Taylor-Green vortex.

==> TaylorGreen_CAP.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "587f7cb8-5ed5-4ad4-a7a6-0c68f33c7020",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Mappings [index <-> pairs of frequencies] completed, total basis elements: N = 3240\n",
      "All matrices computed\n"
     ]
    }
   ],
   "source": [
    "from sage.all import matrix, vector, SR, I\n",
    "import time\n",
    "import scipy.sparse as sp\n",
    "import numpy as np\n",
    "import scipy.sparse.linalg as spla\n",
    "\n",
    "totaltime0 = time.time()\n",
    "\n",
    "# We denote by CBF and RBF our rings of Complex Ball Fields and Real Ball Fields (which \n",
    "# are equipped with interval arithmetics over the real and complex respectivley)\n",
    "CBF = ComplexBallField(200)\n",
    "RBF = RealBallField(200)\n",
    "\n",
    "\n",
    "\n",
    "# --- Global Variables ---\n",
    "# We will look at a triangle of frequencies with j1>j2>= 0 and j1+j2 < SUM_J_LIMIT (set I_t in Proof of Lemma 4.6)\n",
    "# Recall also that j1+j2 must be odd. \n",
    "# The code assumes SUM_J_LIMIT is even\n",
    "SUM_J_LIMIT = 160\n",
    "if (SUM_J_LIMIT % 2) != 0:\n",
    "    print(\"Warning, the code is designed to work only for SUM_J_LIMIT even\")\n",
    "IDX_SIZE = 0        # IDX_SIZE will be the number of frequencies on I_t\n",
    "coord_to_idx = {}   # To each pair of frequencies (j, k) in I_t we will associate a index: (j, k) -> idx\n",
    "idx_to_coord = []   # The vector mapping idx -> (j, k)\n",
    "\n",
    "# We start creating our maps sending frequencies to indices and viceversa\n",
    "current_idx = 0\n",
    "for j1 in range(1, SUM_J_LIMIT):\n",
    "    for j2 in range(0, j1): # j1 > j2\n",
    "        if (((j1 + j2) % 2) != 0) & (j1+j2 < SUM_J_LIMIT):  # We check j1+j2 odd and <SUM_J_LIMIT\n",
    "            # We add (j1, j2) to our correspondances\n",
    "            coord = (j1, j2)\n",
    "            coord_to_idx[coord] = current_idx\n",
    "            idx_to_coord.append(coord)\n",
    "            current_idx += 1\n",
    "    \n",
    "IDX_SIZE = len(idx_to_coord)\n",
    "print(f\"Mappings [index <-> pairs of frequencies] completed, total basis elements: N = {IDX_SIZE}\")\n",
    "\n",
    "def get_idx(j1, j2):\n",
    "    res = coord_to_idx.get((j1, j2), -1)\n",
    "    if res == -1: \n",
    "        print(f\"WARNING: Trying to access wrong index!\")\n",
    "        return None\n",
    "    return res\n",
    "\n",
    "def get_coord(idx):\n",
    "    if 0 <= idx < IDX_SIZE:\n",
    "        return idx_to_coord[idx]\n",
    "    print(f\"WARNING: Your index is not in [0, IDX_SIZE)\")\n",
    "    return None\n",
    "\n",
    "\n",
    "\n",
    "# We compute H, J, T. We also compute W to be the vector corresponding to the weights in frequency space\n",
    "# That is W{i] is the squared L^2 norm of the element of the basis with index i, so that the inner product <u, v>_(L2)\n",
    "# can be simply computed as the sum in i of u[i] v[i] W[i]\n",
    "# RING denotes the RING we are using. For example, RING = ComplexBallField for complex interval arithmetic balls, \n",
    "# RING = SR for symbolic computation (fractions), or CDF for complex double numbers (which are not rigorous)\n",
    "# c is either 'U' (unstable), 'S' (stable) or 'T' (total). Hu + Hs = H\n",
    "\n",
    "# Since H is a diagonal operator, we implement it just as a vector (encoding the diagonal)\n",
    "def build_H_vector(RING, c):\n",
    "    H = vector(RING, IDX_SIZE)\n",
    "\n",
    "    # Recall from (4.13) that Hu has zero entries except -8/5 at the Eu entry\n",
    "    Hu = vector(RING, IDX_SIZE)\n",
    "    for i in range(IDX_SIZE): Hu[i] = 0\n",
    "    Hu[get_idx(1, 0)] = -RING(8)/RING(5)\n",
    "    if c == 'U': return Hu\n",
    "\n",
    "    # Now, we compute the full H via (4.14)\n",
    "    for i in range(IDX_SIZE):\n",
    "        i1, i2 = get_coord(i)\n",
    "        H[i] = 1 - (RING(2))/(RING(i1**2 + i2**2))\n",
    "    if c == 'S': return H - Hu\n",
    "    elif c == 'T': return H\n",
    "    raise ValueError(\"Invalid case c. Must be 'S', 'U', or 'T'.\")\n",
    "\n",
    "\n",
    "# W[i] just contains the L^2 norm squared of the i-th element of the basis\n",
    "\n",
    "def build_W_vector(RING):\n",
    "    W = vector(RING, IDX_SIZE)\n",
    "    val = 2 * RING(pi)**2\n",
    "    for i in range(IDX_SIZE): \n",
    "        coord = get_coord(i)\n",
    "        if coord[1] == 0:\n",
    "            W[i] = 2 * val\n",
    "        else:\n",
    "            W[i] = val\n",
    "    return W\n",
    "\n",
    "            \n",
    "# We compute J according to Lemma 4.3 in the paper. Since j + k is odd, we never have j + k == SUM_J_LIMIT\n",
    "# Thus, the only case where our matrix does not rigorously compute J E_{j, k} is when j + k == SUM_J_LIMIT - 1 \n",
    "# in which case there would be a component on E_{j+1, k+1} outside of our basis\n",
    "\n",
    "def build_J_matrix(RING):\n",
    "    entries = {}\n",
    "    for i in range(IDX_SIZE):\n",
    "        j, k = get_coord(i)\n",
    "\n",
    "        # Case 1\n",
    "        if (j, k) == (1, 0):\n",
    "            entries[get_idx(1, 0), i] = RING(I)/RING(2)\n",
    "            entries[get_idx(2, 1), i] = -RING(1)/RING(2)\n",
    "\n",
    "        # Case 2\n",
    "        elif k == 0:\n",
    "            entries[get_idx(j-1, 1), i] = RING(j)/RING(2)\n",
    "            if j != SUM_J_LIMIT-1:\n",
    "                entries[get_idx(j+1, 1), i] = -RING(j)/RING(2) \n",
    "\n",
    "        # Cases 3 and 4 agree always except for (j-1, k+1)\n",
    "        else:\n",
    "            entries[get_idx(j-1, k-1), i] = RING(j-k) / RING(4) \n",
    "            entries[get_idx(j+1, k-1), i] = -RING(j+k) / RING(4) \n",
    "            if j == k+1: \n",
    "                entries[i, i] = RING(I) * RING(j+k) * RING((-1)**(k)) / RING(4)\n",
    "            else:\n",
    "                entries[get_idx(j-1, k+1), i] = RING(j+k) / RING(4)\n",
    "            if j+k != SUM_J_LIMIT-1:\n",
    "                entries[get_idx(j+1, k+1), i] = -RING(j-k) / RING(4)\n",
    "                \n",
    "    J = matrix(RING, IDX_SIZE, IDX_SIZE, entries, sparse=True)\n",
    "    return J\n",
    "\n",
    "\n",
    "# We simply construct T according to T = Hs^(1/2) * J * Hs^(1/2) as specified in Theorem 1.5\n",
    "# Similarly to J, it can compute T E_{j, k} rigorously (provided RING is an interval-arithemtics ring)\n",
    "# as long as we do not exit our basis. That corresponds to the case j+k = SUM_J_LIMIT - 1\n",
    "def build_T_matrix(RING):\n",
    "    H_sta = build_H_vector(RING, 'S')\n",
    "    J = build_J_matrix(RING)\n",
    "    H_sta_sqrt = vector(RING, IDX_SIZE)\n",
    "    for i in range(IDX_SIZE):\n",
    "        H_sta_sqrt[i] = H_sta[i]**(1/2)\n",
    "    return diagonal_matrix(H_sta_sqrt) * J * diagonal_matrix(H_sta_sqrt)\n",
    "\n",
    "\n",
    "# We define globally the matrix & vectors that we will use. CBF = ComplexBallField will be the interval-arithmetic library from Sage that we will use\n",
    "# In the case of H, and the weight of our inner product, we can use RBF = RealBallField, since they are real.\n",
    "T_cbf = build_T_matrix(CBF)\n",
    "Hs_vec = build_H_vector(RBF, 'S')\n",
    "Hu_vec = build_H_vector(RBF, 'U')\n",
    "weight = build_W_vector(RBF)\n",
    "\n",
    "\n",
    "\"\"\" We also want to create the matrix T with scipy sparse. This is a numerical matrix that will not give rigorous results. \n",
    "It allows to compute a numerical guess of (T-lambda)^(-1) v [or its adjoint]. Then, the error is rigorously\n",
    "bounded via Lemma 4.7. See also the proof of Lemma 4.6 for more details about this\"\"\"\n",
    "\n",
    "\n",
    "def sage_sparse_to_scipy(sage_mat):\n",
    "    # We will convert complex double to scipy with a dictionary {(row, col): val}\n",
    "    # from sage complex double in order to avoid running through the N^2 indices of our matrix\n",
    "    # This is significantly faster since the matrix T is sparse (only contains entries with \"neighbouring\" frequencies for input and output)\n",
    "    d = sage_mat.dict()\n",
    "    if d:\n",
    "        rows, cols = zip(*d.keys())\n",
    "        data = [complex(v) for v in d.values()]\n",
    "    else:\n",
    "        rows, cols, data = [], [], []\n",
    "\n",
    "    return sp.csc_matrix((data, (rows, cols)), \n",
    "                         shape=sage_mat.dimensions(), \n",
    "                         dtype=complex)\n",
    "    \n",
    "\n",
    "T_cdf = build_T_matrix(CDF) # We first build the numerical matrix with complex double field in sage\n",
    "T_scipy = sage_sparse_to_scipy(T_cdf) # Then, we convert it to a sparse scipy matrix\n",
    "\n",
    "sqrt_weight = np.sqrt(np.array([float(w.mid()) for w in weight])) # We also create a numerical version of sqrt(weight)\n",
    "\n",
    "print(\"All matrices computed\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "849f6157-6214-4b31-b3b8-cf47dfe7e7aa",
   "metadata": {},
   "outputs": [],
   "source": [
    "def solve_trusted_least_squares(lambda_cbf, b, trusted_indices, is_dual=False):\n",
    "    \"\"\" Solves min || (T - lambda*I) * v - b || using SciPy.\n",
    "    If is_dual=True, solves for (T - lambda)* = -T - lambda.conj() (since T is skew-symmetric) \"\"\"\n",
    "    \n",
    "    # First, we obtain numerical values for lambda and b (which are CBF), and define define A \n",
    "    # (the matrix for which we want to minimize ||Av - b||) depending on is_dual    \n",
    "    lambda_val = complex(lambda_cbf)\n",
    "    b_np = np.array([complex(x) for x in b], dtype=np.complex128)\n",
    "    N = T_scipy.shape[0]   \n",
    "    if not is_dual:\n",
    "        A = T_scipy - lambda_val * sp.eye(N, format='csc')\n",
    "    else:\n",
    "        A = -T_scipy - lambda_val.conjugate() * sp.eye(N, format='csc')\n",
    "\n",
    "    # We restrict our system to trusted_indices and solve using least squares scipy method\n",
    "    A_trusted = (sp.diags(sqrt_weight) @ A)[:, trusted_indices]\n",
    "    solution = spla.lsqr(A_trusted, b_np * sqrt_weight)\n",
    "    v_trusted_data = solution[0]\n",
    "\n",
    "    # We reconstruct our numerical guess filling with 0 outside trusted indices and convert it \n",
    "    # to CBF so that further computations done with our guess are rigorous.\n",
    "    v_full_np = np.zeros(N, dtype=np.complex128)\n",
    "    v_full_np[trusted_indices] = v_trusted_data\n",
    "    return vector(CBF, v_full_np)\n",
    "    \n",
    "def compute_primal_dual_rigorous(v_cbf, v_star_cbf, trusted_indices, lambda_cbf):\n",
    "    \"\"\"Rigorously computes <(T-lambda)^{-1} e, e*> using the Primal-Dual Bound method (Lemma 4.7)\"\"\"\n",
    "    \n",
    "    # We get a Numerical Approximation (non-rigorous) of (A-lam)^(-1) e and (A-lam)^(-T) e*\n",
    "    u0_cbf = solve_trusted_least_squares(lambda_cbf, v_cbf, trusted_indices, False)\n",
    "    u0_star_cbf = solve_trusted_least_squares(lambda_cbf, v_star_cbf, trusted_indices, True)\n",
    "\n",
    "    r_cbf = v_cbf - (T_cbf * u0_cbf - lambda_cbf * u0_cbf)\n",
    "    # Notice that (T-lambda)^* = -T-lambda since T is skew\n",
    "    r_star_cbf = v_star_cbf + (T_cbf * u0_star_cbf + lambda_cbf.conjugate() * u0_star_cbf)\n",
    "\n",
    "    # Compute the main terms of the primal-dual\n",
    "    res_main = CBF(0)\n",
    "    for i in range(IDX_SIZE):\n",
    "        res_main += u0_cbf[i] * v_star_cbf[i].conjugate() * weight[i]\n",
    "        res_main += r_cbf[i] * u0_star_cbf[i].conjugate() * weight[i]\n",
    "    \n",
    "    # We compute the norms of the residuals\n",
    "    norm_r_sq_rbf = RBF(0)\n",
    "    norm_r_star_sq_rbf = RBF(0)\n",
    "    for i in range(IDX_SIZE):\n",
    "        norm_r_sq_rbf += r_cbf[i].abs()**2 * weight[i]\n",
    "        norm_r_star_sq_rbf += r_star_cbf[i].abs()**2 * weight[i]\n",
    "    norm_r_rbf = norm_r_sq_rbf.sqrt()\n",
    "    norm_r_star_rbf = norm_r_star_sq_rbf.sqrt()\n",
    "    \n",
    "    # The final error is given by Lemma 4.7\n",
    "    error_radius = (norm_r_rbf * norm_r_star_rbf) / abs(lambda_cbf.real())\n",
    "\n",
    "\n",
    "    # This function returns a complex ball res_main and a real ball error_radius.\n",
    "    # We rigorously know that the result of <A^(-1) v, v*> is within distance < error_radius from some element of res_main\n",
    "    # One could incorporate the error_radius in res_main by using res_main.add_error(error_radius)\n",
    "    # However, it is convenient to not do it since CBF are balls on each real and imaginary component (hence, complex squares)\n",
    "    # Thus, we would be creating a square big enough to include our circle getting unnecessarily bigger regions\n",
    "    return res_main, error_radius\n",
    "\n",
    "def Phi(lambda_cbf):\n",
    "    \"\"\" This function takes CBF intervals for lambda and outputs a rigorous enclosure for Phi(lambda) \"\"\"\n",
    "    \n",
    "    # Define a trusted region. Since J propagates to neighbours which increase j+k at most by 2\n",
    "    # we can ensure a rigorous computation of T v for any v supported on modes (j, k) with \n",
    "    # j+k < SUM_J_LIMIT -2 (since T v will be supported on j+k < SUM_J_LIMIT)\n",
    "    trusted_indices = []\n",
    "    for i in range(IDX_SIZE):\n",
    "        j, k = get_coord(i)\n",
    "        if j+k < SUM_J_LIMIT - 2:\n",
    "            trusted_indices.append(i)\n",
    "\n",
    "    # We define the data to compute Phi. We also need to compute <(T-lambda)^(-1) v, Eu> with v = T * E_u\n",
    "    idx_10 = get_idx(1, 0)\n",
    "    E_u = vector(CBF, IDX_SIZE)\n",
    "    for i in range(IDX_SIZE): E_u[i] = CBF(0)\n",
    "    E_u[idx_10] = CBF(1)\n",
    "    v = T_cbf * E_u\n",
    "    resolvent_main, resolvent_error = compute_primal_dual_rigorous(v, E_u, trusted_indices, lambda_cbf)\n",
    "\n",
    "    # Finally, we compute Phi(lambda) via formula (4.15)\n",
    "    Phi_result = CBF(1) - CBF(8)/CBF(3) * resolvent_main / weight[idx_10]\n",
    "    Phi_error = RBF(8)/RBF(3) * resolvent_error / weight[idx_10]\n",
    "    return Phi_result, Phi_error\n",
    " \n",
    "\n",
    "\n",
    "#The following code snippet is not necessary for the proof. It allows to evaluate Phi at a point\n",
    "#time0 = time.time()\n",
    "#Phi_main, err_bound = Phi(CBF(0.10000 - 0.5875 * I).add_error(2e-3))\n",
    "#time1 = time.time()\n",
    "#print(\"TOTAL COMPUTATION TIME FOR PHI = \", time1 - time0)\n",
    "\n",
    "#print(\"Phi(lambda) = \", Phi_main, err_bound)\n",
    "\n",
    "#if Phi_main.abs() > err_bound:\n",
    "#    print(\"We are in the good regime\")\n",
    "#else:\n",
    "#    print(\"We are in the BAD regime\")\n",
    "#    print(abs(Phi_main), err_bound)\n",
    "\n",
    "#signal = Phi_main.mid().abs()\n",
    "#error1 = err_bound.upper()\n",
    "#error2 = Phi_main.rad()\n",
    "#print(\"Signal / error ratio = \", Phi_main.mid().abs() / (error1 + error2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "9181afd3-82bc-4b9c-b0c9-b3e2c16738b8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " I am going to perform the  0 -th evaluation on Phi\n",
      " I am going to perform the  1 -th evaluation on Phi\n",
      " I am going to perform the  2 -th evaluation on Phi\n",
      " I am going to perform the  3 -th evaluation on Phi\n",
      " I am going to perform the  4 -th evaluation on Phi\n",
      " I am going to perform the  5 -th evaluation on Phi\n",
      " I am going to perform the  6 -th evaluation on Phi\n",
      " I am going to perform the  7 -th evaluation on Phi\n",
      " I am going to perform the  8 -th evaluation on Phi\n",
      " I am going to perform the  9 -th evaluation on Phi\n",
      " I am going to perform the  10 -th evaluation on Phi\n",
      " I am going to perform the  11 -th evaluation on Phi\n",
      " I am going to perform the  12 -th evaluation on Phi\n",
      " I am going to perform the  13 -th evaluation on Phi\n",
      " I am going to perform the  14 -th evaluation on Phi\n",
      " I am going to perform the  15 -th evaluation on Phi\n",
      " I am going to perform the  16 -th evaluation on Phi\n",
      " I am going to perform the  17 -th evaluation on Phi\n",
      " I am going to perform the  18 -th evaluation on Phi\n",
      " I am going to perform the  19 -th evaluation on Phi\n",
      " I am going to perform the  20 -th evaluation on Phi\n",
      " I am going to perform the  21 -th evaluation on Phi\n",
      " I am going to perform the  22 -th evaluation on Phi\n",
      " I am going to perform the  23 -th evaluation on Phi\n",
      " I am going to perform the  24 -th evaluation on Phi\n",
      " I am going to perform the  25 -th evaluation on Phi\n",
      "Succesfull winding number computation! Time computing Phi(Gamma_i) =  8.54666805267334\n",
      "Final winding number =  [-6.2831853071795864769252867665590057683943387987502116419499 +/- 2.35e-59]\n",
      "Number of roots of Phi enclosed =  [1.00000000000000000000000000000000000000000000000000000000000 +/- 2.38e-60]\n",
      "Total time of our computations :  9.760447025299072\n"
     ]
    }
   ],
   "source": [
    "# We define the contour corners from (4.16) in the paper\n",
    "# Then, we define a sequence of points along our contour\n",
    "corners = [10/100 - 57/100 * I, 17/100 - 57/100 * I, 17/100 - 63/100 * I, 10/100 - 63/100 * I]\n",
    "contour_points = []\n",
    "for i in range(4):\n",
    "    vec = corners[(i+1)%4] - corners[i%4]\n",
    "    # We choose the points so that they are at distance approx 1e-2. \n",
    "    Nsteps = round(abs(vec) / 1e-2) \n",
    "    step = vec / Nsteps\n",
    "    for k in range(Nsteps):\n",
    "        contour_points.append(CBF(corners[i%4] + k * step))\n",
    "CP_SIZE = len(contour_points)\n",
    "\n",
    "# In order to define a set of CBF covering our contour, we use CBF([p_curr, p_next]) being p_curr and p_next\n",
    "# two of the points selected over our contour. That new CBF ball is ensured to contain both p_curr and p_next, and any point of the segment in between\n",
    "# In particular Gamma[i] satisfy the covering and non-disjointness hypothesis of Lemma 4.9\n",
    "Gamma = vector(CBF, CP_SIZE)\n",
    "for i in range(CP_SIZE):\n",
    "    p_curr = contour_points[i]\n",
    "    p_next = contour_points[(i+1)%CP_SIZE]\n",
    "    Gamma[i] = CBF([p_curr, p_next])\n",
    "\n",
    "# Now, we verify hypothesis (1) of Lemma 4.9.\n",
    "success = True\n",
    "theta = vector(RBF, CP_SIZE+1)\n",
    "direction = vector(RBF, CP_SIZE)\n",
    "time0 = time.time()\n",
    "\n",
    "for i in range(CP_SIZE):\n",
    "    print(\" I am going to perform the \", i, \"-th evaluation on Phi\")\n",
    "    res, err = Phi(Gamma[i])\n",
    "\n",
    "    # Now, we proceed to compute the candidate for theta[j]. Since hypothesis (1) requires Re( Phi(Gamma[j]) * exp(-i theta[j]) ) > 0 \n",
    "    # the reasonable candidate is to take theta[j] to be the polar angle of the center of Phi(Gamma[j])\n",
    "    # Also, interval arithmetics is not needed to compute theta[j], since they are just \"candidates\". Hypothesis (1) of Lemma 4.7 will be then rigorously checked\n",
    "    center = res.mid()\n",
    "    if abs(center.real()) < 1e-6:\n",
    "        center += 2e-6\n",
    "    slope = center.imag() / center.real()\n",
    "    if center.real() < 0:\n",
    "        theta[i] = RBF(arctan(slope) + pi)\n",
    "    else:\n",
    "        theta[i] = RBF(arctan(slope))\n",
    "\n",
    "    # Now, we proceed to rigorously verify the hypothesis (1) of Lemma 4.9 with our \"guessed\" values of theta[i]\n",
    "    # Notice that exp(-I * theta[j]) has absolute value 1 so does not modify the size err\n",
    "    check = res * exp(-I * theta[i])\n",
    "    if check.real() - err > 0:\n",
    "        pass\n",
    "    else:\n",
    "        success = False\n",
    "        print(\"Hypothesis failed on ball number :\", i)\n",
    "    \n",
    "# Regarding hypothesis (1), we can take theta[CP_SIZE] = theta[0] since Gamma[0] = Gamma[CP_SIZE]\n",
    "theta[CP_SIZE] = theta[0]\n",
    "if success:\n",
    "    time1 = time.time()\n",
    "    print(\"Succesfull winding number computation! Time computing Phi(Gamma_i) = \", time1-time0)\n",
    "\n",
    "# Lastly, we need to verify hypothesis (2). In order to do so, we use Remark 4.10. As long as hypothesis (1) is satisfied\n",
    "# we can always modify our vector theta[i] by adding 2*pi*n[i] so that hypothesis (2) is satisfied. In order to do so\n",
    "# we define the following function of (angle1, angle2), which returns angle2' = angle2 + 2pi n such that | angle1 - angle2' | < pi\n",
    "def close_angle(angle1, angle2):\n",
    "    aux = (angle2 - angle1 + RBF(pi)) / (2 * RBF(pi))\n",
    "    guess = int(floor(aux.lower()))\n",
    "    if guess < aux.lower() and aux.upper() < guess+1:\n",
    "        return angle2 - 2 * RBF(pi) * guess\n",
    "    print(\"Error, you called close_angle with parameters: \", angle1, angle2)\n",
    "\n",
    "# We enforce condition (2) on Lemma 4.9 via Remark 4.10 with the function close_angle\n",
    "for i in range(1, CP_SIZE+1):\n",
    "    theta[i] = close_angle(theta[i-1], theta[i])\n",
    "\n",
    "# Finally, we apply Lemma 4.9 to compute the number of roots of Phi(lambda) that we enclosed in contour\n",
    "print(\"Final winding number = \", theta[CP_SIZE] - theta[0])\n",
    "print(\"Number of roots of Phi enclosed = \", (theta[CP_SIZE] - theta[0]) / (-2 * RBF(pi)))\n",
    "\n",
    "\n",
    "totaltime1 = time.time()\n",
    "print(\"Total time of our computations : \", totaltime1 - totaltime0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c3e891a2-c765-4ce3-8d56-6281d380c692",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.7",
   "language": "sage",
   "name": "sagemath-10.7"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

